Polynomials of minimal border rank

We use the correspondence between iterated multiplication tensors of Gorenstein algebras and homogeneous polynomials of minimal smoothable rank to classify polynomials of minimal border rank of sufficiently high degree in up to 7 variables.

==> anc/PolynomialsOfMinimalBorderRank.m2 <==
newPackage(
    "PolynomialsOfMinimalBorderRank",
    Version => "1.0",
    Date => "June 22, 2026",
    Headline => "Compute evaluation tensors of Gorenstein algebras",
    Authors => {{ Name => "Tim Seynnaeve", Email => "tseynnaeve@impan.pl", HomePage => "https://timseynnaeve.github.io/"}},
    PackageExports => {"InverseSystems"},
    AuxiliaryFiles => false,
    DebuggingMode => false
    )

export {"polynomialFromGorensteinIdeal", "toActualPolynomial","isEvaluationTensor"}

-* Code section *-

--polynomialFromGorensteinIdeal = method(TypicalValue => RingElement, Options => {d => "d", t => "t"})
polynomialFromGorensteinIdeal = method(TypicalValue => RingElement)
polynomialFromGorensteinIdeal Ideal := RingElement => I ->(
    K:=baseRing(ring I);
    S:=K[support(I)]; --We remove any variables not occurring in S. 
    R:=S/(sub(I,S));
    G:= ideal gens R;
    socleGens := flatten entries mingens annihilator G;
    if (length socleGens > 1) then(return 0;) else(
	socleGen := leadMonomial(socleGens#0);
	b := flatten entries basis R; 
	assert(b#0==1); --We assume the first basis element is 1.
	n := length b;	
	socDeg := 0;
	H := G;
	while not H == ideal(0_R) do(
    	    socDeg =socDeg +1;
    	    H=H*G;
    	    );
	x := symbol x;
	T := K[x_1..x_n];
	s := 0;
	for e from 0 to socDeg do(
	    summands := compositions(n-1,e);
	    if n==1 and e==0 then (summands = {{}});
	    s = s + (sum(summands,el->coefficient(socleGen,(product(n-1,i->(b#(i+1))^(el#i)))_R)*(x_1)_T^(socDeg-e)*product(n-1,i->((x_(i+2))_T)^(el#i))));
	    );
	return s;
	);
    )

toActualPolynomial = method(TypicalValue => RingElement)
toActualPolynomial (RingElement,ZZ) := RingElement => (p,deg) ->(
    T := ring p;
    t := gens T;
    degDiff := deg-((degree p)#0);
    q := 0;
    if degDiff >=0 then(
        q = p*t#0^(degDiff);
	) else (
	q = p//(t#0^(-degDiff));
	); 
    return fromDividedPowers q;
    )

isEvaluationTensor = method(TypicalValue => Boolean, Options => {Verbose => true})
isEvaluationTensor (RingElement) := Boolean => o -> f ->(
    R := ring f;
    n := length(gens R);
    a := symbol a;
    S := QQ[a_(0,0)..a_(n-1,n-1)];
    A := genericMatrix(S,n,n);
    SR:= S[gens R];
    g := sub(f,SR);
    v := matrix{gens SR};
    H := diff(v ** transpose v, g); --Hessian
    if det(H) == 0 then(
	if o.Verbose then(
	    << "Hessian determinant is zero." << endl 
	    );
	return false;
	)
    else(
	L := flatten entries(A*H-H*(transpose A));
    	I := ideal flatten apply(L,el->flatten entries((coefficients(el))#1));
    	cenDim := n^2-(length flatten entries mingens I);
	if cenDim < n then(
	    if o.Verbose then(
		<< "Centroid has too small dimension: " << cenDim << " < " << n << endl
	    	);
	    return false;
	    )
	else(
	    return true;
	    );
	);
    )

-* Documentation section *-
beginDocumentation()

doc ///
 Node
  Key
   PolynomialsOfMinimalBorderRank
  Headline
   Polynomials of minimal border rank
  Description
   Text
    Code accompanying the paper {\em Polynomials of minimal border rank}.
  Subnodes
    polynomialFromGorensteinIdeal
    toActualPolynomial
    isEvaluationTensor
 Node
  Key
    polynomialFromGorensteinIdeal
   (polynomialFromGorensteinIdeal,Ideal)
  Headline
   Evaluation tensor of a Gorenstein algebra.
  Usage
   polynomialFromGorensteinIdeal I
  Inputs
   I: 
  Outputs
   : 
    The evaluation tensor of S mod I, where the degree is not specified. 
  Description
   Text
    Input should be an ideal in a polynomial ring, whose radical is the irrelevant ideal.
    Returns 0 if S mod I is not Gorenstein, otherwise returns its evaluation tensor. 
    The output is represented in a format independent of the degree d; after multiplying with a suitable power of x_0, one obtains a minimal border rank polynomial written in the divided power basis.
   Example
    S = QQ[x];
    I = ideal(x^4);
    polynomialFromGorensteinIdeal(I)
 Node
  Key
    toActualPolynomial
   (toActualPolynomial,RingElement,ZZ)
  Headline
   Convert the output of polynomialFromGorensteinIdeal to an actual polynomial by specifying a degree.
  Usage
   toActualPolynomial(p,d)
  Inputs
   p: 
    output of polynomialFromGorensteinIdeal
   d: 
    a positive integer
  Outputs
   :
    The evaluation tensor for a fixed degree.
  Description
   Text
    The input of this function should the output of polynomialFromGorensteinIdeal applied to the ideal defining a Gorenstein algebra, together with a degree d.
    It returns the d-th evaluation tensor of the given algebra (in the usual monomial basis, not the divided power basis).
    This polynomial has minimal cactus rank; if the given algebra is smoothable it also has minimal smoothable rank and hence minimal border rank.
   Example
    S = QQ[x];
    I = ideal(x^4);
    p = polynomialFromGorensteinIdeal(I);
    toActualPolynomial(p,5)
 Node
  Key
    isEvaluationTensor
   (isEvaluationTensor,RingElement)
   [isEvaluationTensor,Verbose]
  Headline
   Verify if a given polynomial is the evaluation tensor of a Gorenstein algebra.
  Usage
   isEvaluationTensor q;
  Inputs
   q: 
    a multivariate homogeneous polynomial
   Verbose=>Boolean
    If true, prints the reason (zero Hessian/too small centroid) the polynomial failed the test.
  Outputs
   : 
    true if q the evaluation tensor of a Gorenstein algebra
  Description
   Text
    Computes the Hessian of the polynomial and the dimension of its centroid. 
    The polynomial is an evaluation tensor if and only if the Hessian determinant is nonzero and the centroid dimension is maximal.
   Example
    R=QQ[x,y,z,w];
    q=y^3+x*z^2+x^2*w;
    isEvaluationTensor q;
///
end--

-* Development section *-
restart
debug needsPackage "PolynomialsOfMinimalBorderRank"
check "PolynomialsOfMinimalBorderRank"

uninstallPackage "PolynomialsOfMinimalBorderRank"
restart
installPackage "PolynomialsOfMinimalBorderRank"
help "PolynomialsOfMinimalBorderRank"


==> anc/PolynomialsOfMinimalBorderRank_InfiniteFamily.m2 <==
restart
K=frac(QQ[A,B])
S=K[x,y,z]
use S
I=ideal(x*y,A*y^2+x*z,A*x^2-3*z^2-9*B*y^2)
loadPackage "PolynomialsOfMinimalBorderRank"
P=polynomialFromGorensteinIdeal I
toString(3*B*P)


==> anc/PolynomialsOfMinimalBorderRank_List <==
List of minimal border rank polynomials in up to 7 variables
For every case we have: 
--the number of variables n
--the ideal from Casnati's list
--the corresponding polynomial

The polynomials are represented in a format independent of the degree d;
after multiplying with a suitable power of x_1, one obtains a minimal border rank polynomial written in the divided power basis.

1
{t_1}
1

2
{t_1^2}
x_2

3
{t_1^3}
x_2^2+x_1*x_3

4
{t_1^4}
x_2^3+x_1*x_2*x_3+x_1^2*x_4

5
{t_1^5}
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^3*x_5

6
{t_1^6}
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^4*x_6

7
{t_1^7}
x_2^6+x_1*x_2^4*x_3+x_1^2*x_2^2*x_3^2+x_1^3*x_3^3+x_1^2*x_2^3*x_4+x_1^3*x_2*x_3*x_4+x_1^4*x_4^2+x_1^3*x_2^2*x_5+x_1^4*x_3*x_5+x_1^4*x_2*x_6+x_1^5*x_7

4
{t_1*t_2, -t_1^2+t_2^2}
x_2^2+x_3^2+x_1*x_4

5
{t_1*t_2, -t_1^3+t_2^2}
x_2^3+x_1*x_2*x_3+x_1*x_4^2+x_1^2*x_5

5
{t_1*t_2, t_1*t_3, t_2*t_3, -t_1^2+t_2^2, -t_1^2+t_3^2}
x_2^2+x_3^2+x_4^2+x_1*x_5

6
{t_1*t_2, -t_1^4+t_2^2}
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^2*x_5^2+x_1^3*x_6

6
{t_1*t_2, t_1*t_3, t_2*t_3, -t_1^3+t_2^2, -t_1^3+t_3^2}
x_2^3+x_1*x_2*x_3+x_1*x_4^2+x_1*x_5^2+x_1^2*x_6

6
{t_1*t_2, t_1*t_3, t_2*t_3, t_1*t_4, t_2*t_4, t_3*t_4, -t_1^2+t_2^2, -t_1^2+t_3^2, -t_1^2+t_4^2}
x_2^2+x_3^2+x_4^2+x_5^2+x_1*x_6

7
{t_1*t_2, -t_1^5+t_2^2}
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^3*x_6^2+x_1^4*x_7

7
{t_1*t_2, t_1*t_3, t_2*t_3, -t_1^4+t_2^2, -t_1^4+t_3^2}
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^2*x_5^2+x_1^2*x_6^2+x_1^3*x_7

7
{t_1*t_2, t_1*t_3, t_2*t_3, t_1*t_4, t_2*t_4, t_3*t_4, -t_1^3+t_2^2, -t_1^3+t_3^2, -t_1^3+t_4^2}
x_2^3+x_1*x_2*x_3+x_1*x_4^2+x_1*x_5^2+x_1*x_6^2+x_1^2*x_7

7
{t_1*t_2, t_1*t_3, t_2*t_3, t_1*t_4, t_2*t_4, t_3*t_4, t_1*t_5, t_2*t_5, t_3*t_5, t_4*t_5, -t_1^2+t_2^2, -t_1^2+t_3^2, -t_1^2+t_4^2, -t_1^2+t_5^2}
x_2^2+x_3^2+x_4^2+x_5^2+x_6^2+x_1*x_7

6
{t_1*t_2, -t_1^3+t_2^3}
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_1^2*x_6

7
{t_1*t_2, -t_1^4+t_2^3}
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_5^3+x_1^2*x_5*x_6+x_1^3*x_7

7
{t_1*t_2, t_1*t_3, t_2*t_3, -t_1^3+t_2^3, -t_1^3+t_3^2}
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_1*x_6^2+x_1^2*x_7

6
{-t_1^3+t_1^2*t_2, t_2^2}
x_2^3+x_1*x_2*x_3+x_1^2*x_4+x_1*x_2*x_5+x_2^2*x_6+x_1*x_3*x_6

7
{t_1*t_3, t_2*t_3, -t_1^3+t_1^2*t_2, t_2^2, -t_1^3+t_3^2}
x_2^3+x_1*x_2*x_3+x_1*x_2*x_4+x_2^2*x_5+x_1*x_3*x_5+x_1*x_6^2+x_1^2*x_7

7
{t_1^2*t_2, -t_1^3+t_2^2}
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^3*x_5+x_1^2*x_4*x_6+x_1*x_2*x_6^2+x_1^2*x_2*x_7



==> anc/PolynomialsOfMinimalBorderRank_List_8 <==
ideal x_1^8
x_2^7+x_1*x_2^5*x_3+x_1^2*x_2^3*x_3^2+x_1^3*x_2*x_3^3+x_1^2*x_2^4*x_4+x_1^3*x_2^2*x_3*x_4+x_1^4*x_3^2*x_4+x_1^4*x_2*x_4^2+x_1^3*x_2^3*x_5+x_1^4*x_2*x_3*x_5+x_1^5*x_4*x_5+x_1^4*x_2^2*x_6+x_1^5*x_3*x_6+x_1^5*x_2*x_7+x_1^6*x_8

ideal(x_1*x_2,-x_1^6+x_2^2)
x_2^6+x_1*x_2^4*x_3+x_1^2*x_2^2*x_3^2+x_1^3*x_3^3+x_1^2*x_2^3*x_4+x_1^3*x_2*x_3*x_4+x_1^4*x_4^2+x_1^3*x_2^2*x_5+x_1^4*x_3*x_5+x_1^4*x_2*x_6+x_1^4*x_7^2+x_1^5*x_8

ideal(x_1*x_2,-x_1^5+x_2^3)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^2*x_6^3+x_1^3*x_6*x_7+x_1^4*x_8

ideal(x_1^2*x_2,-x_1^4+x_2^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^4*x_6+x_1^3*x_5*x_7+x_1^2*x_2*x_7^2+x_1^3*x_2*x_8

ideal(x_1*x_2,-x_1^4+x_2^4)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_5^4+x_1*x_5^2*x_6+x_1^2*x_6^2+x_1^2*x_5*x_7+x_1^3*x_8

ideal(-x_1^4+x_1^3*x_2,x_2^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^3*x_5+x_1^2*x_2*x_6+x_1*x_2^2*x_7+x_1^2*x_3*x_7+x_2^3*x_8+x_1*x_2*x_3*x_8+x_1^2*x_4*x_8

ideal(-x_1^4+x_1^3*x_2,-x_1^3+x_2^2,x_1^5)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_2^2*x_5+x_1^2*x_3*x_5+x_2^3*x_6+x_1*x_2*x_3*x_6+x_1^2*x_5*x_6+x_1*x_2*x_6^2+x_1*x_6^3+x_1^2*x_2*x_7+x_1^2*x_6*x_7+x_1^3*x_8

ideal(x_1*x_2,x_1*x_3,x_2*x_3,-x_1^5+x_2^2,-x_1^5+x_3^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^3*x_6^2+x_1^3*x_7^2+x_1^4*x_8

ideal(x_1*x_2,-x_1^4+x_2^3,x_1*x_3,x_2*x_3,-x_1^4+x_3^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_5^3+x_1^2*x_5*x_6+x_1^2*x_7^2+x_1^3*x_8

ideal(x_1^2*x_2,-x_1^3+x_2^2,x_1*x_3,x_2*x_3,-x_1^4+x_3^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_4*x_5+x_1*x_2*x_5^2+x_1^2*x_2*x_6+x_1^2*x_7^2+x_1^3*x_8

ideal(x_1^2,x_2^2,x_3^2)
x_1^2*x_4+x_1*x_5*x_6+x_1*x_2*x_7+x_1*x_3*x_8+x_2*x_6*x_8

ideal(x_1^2,x_2^2,2*x_1*x_2+x_3^2)
-(1/2)*x_1*x_3*x_4-(1/2)*x_1*x_2*x_5-(1/2)*x_2*x_4*x_6+x_6^3+x_1*x_6*x_7+x_1^2*x_8

ideal(x_1*x_2,x_1*x_3,x_2*x_3,-x_1^3+x_2^3,-x_1^3+x_3^3)
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_6^3+x_1*x_6*x_7+x_1^2*x_8

ideal(x_1^2,x_1*x_2,x_2*x_3,x_2^3-x_3^3,x_1*x_3^2-x_3^3)
x_4^3+x_1*x_4*x_5+x_1*x_3*x_6+x_2*x_6^2+x_6^3+x_1*x_2*x_7+x_1*x_6*x_7+x_1^2*x_8

ideal(x_1^2,x_1*x_2,x_2^2+2*x_1*x_3,x_3^3,x_2*x_3^2)
x_1^2*x_4-2*x_1*x_5*x_6+x_1*x_3*x_7-2*x_5^2*x_7+x_2*x_7^2+x_1*x_2*x_8

ideal(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^4+x_2^2,-x_1^4+x_3^2,-x_1^4+x_4^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^2*x_5^2+x_1^2*x_6^2+x_1^2*x_7^2+x_1^3*x_8

ideal(x_1*x_2,-x_1^3+x_2^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^3+x_3^2,-x_1^3+x_4^2)
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_1*x_6^2+x_1*x_7^2+x_1^2*x_8

ideal(-x_1^3+x_1^2*x_2,x_2^2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^3+x_3^2,-x_1^3+x_4^2)
x_2^3+x_1*x_2*x_3+x_1*x_2*x_4+x_2^2*x_5+x_1*x_3*x_5+x_1*x_6^2+x_1*x_7^2+x_1^2*x_8

ideal(-x_1^3+x_2^2,-x_1^3+x_3^2,-x_1^3+x_4^2,-x_1^3+x_5^2,x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5)
x_2^3+x_1*x_2*x_3+x_1*x_4^2+x_1*x_5^2+x_1*x_6^2+x_1*x_7^2+x_1^2*x_8

ideal(-x_1^2+x_2^2,-x_1^2+x_3^2,-x_1^2+x_4^2,-x_1^2+x_5^2,-x_1^2+x_6^2,x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_1*x_6,x_2*x_6,x_3*x_6,x_4*x_6,x_5*x_6)
x_2^2+x_3^2+x_4^2+x_5^2+x_6^2+x_7^2+x_1*x_8

ideal(x_1*x_2+x_3^2,x_1*x_3,x_1^2+x_2^2-a*x_3^2)
x_2^3-x_2*x_3^2+a*x_3^3-x_1*x_2*x_4+a*x_1*x_3*x_4+x_1^2*x_6+x_1*x_5*x_7+x_3*x_7^2+x_1*x_3*x_8



==> anc/PolynomialsOfMinimalBorderRank_List_9 <==
ideal x_1^9
x_2^8+x_1*x_2^6*x_3+x_1^2*x_2^4*x_3^2+x_1^3*x_2^2*x_3^3+x_1^4*x_3^4+x_1^2*x_2^5*x_4+x_1^3*x_2^3*x_3*x_4+x_1^4*x_2*x_3^2*x_4+x_1^4*x_2^2*x_4^2+x_1^5*x_3*x_4^2+x_1^3*x_2^4*x_5+x_1^4*x_2^2*x_3*x_5+x_1^5*x_3^2*x_5+x_1^5*x_2*x_4*x_5+x_1^6*x_5^2+x_1^4*x_2^3*x_6+x_1^5*x_2*x_3*x_6+x_1^6*x_4*x_6+x_1^5*x_2^2*x_7+x_1^6*x_3*x_7+x_1^6*x_2*x_8+x_1^7*x_9

ideal(x_1*x_2,-x_1^7+x_2^2)
x_2^7+x_1*x_2^5*x_3+x_1^2*x_2^3*x_3^2+x_1^3*x_2*x_3^3+x_1^2*x_2^4*x_4+x_1^3*x_2^2*x_3*x_4+x_1^4*x_3^2*x_4+x_1^4*x_2*x_4^2+x_1^3*x_2^3*x_5+x_1^4*x_2*x_3*x_5+x_1^5*x_4*x_5+x_1^4*x_2^2*x_6+x_1^5*x_3*x_6+x_1^5*x_2*x_7+x_1^5*x_8^2+x_1^6*x_9

ideal(x_1*x_2,-x_1^6+x_2^3)
x_2^6+x_1*x_2^4*x_3+x_1^2*x_2^2*x_3^2+x_1^3*x_3^3+x_1^2*x_2^3*x_4+x_1^3*x_2*x_3*x_4+x_1^4*x_4^2+x_1^3*x_2^2*x_5+x_1^4*x_3*x_5+x_1^4*x_2*x_6+x_1^3*x_7^3+x_1^4*x_7*x_8+x_1^5*x_9

ideal(x_1^2*x_2,-x_1^5+x_2^2)
x_2^6+x_1*x_2^4*x_3+x_1^2*x_2^2*x_3^2+x_1^3*x_3^3+x_1^2*x_2^3*x_4+x_1^3*x_2*x_3*x_4+x_1^4*x_4^2+x_1^3*x_2^2*x_5+x_1^4*x_3*x_5+x_1^5*x_7+x_1^4*x_6*x_8+x_1^3*x_2*x_8^2+x_1^4*x_2*x_9

ideal(x_1*x_2,-x_1^5+x_2^4)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1*x_6^4+x_1^2*x_6^2*x_7+x_1^3*x_7^2+x_1^3*x_6*x_8+x_1^4*x_9

ideal(x_1^3*x_2,-x_1^3+x_2^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^4*x_5+x_1^3*x_6^2+x_1^3*x_2*x_7+x_1^3*x_4*x_8+x_1^2*x_2*x_6*x_8+x_1*x_2^2*x_8^2+x_1^2*x_3*x_8^2+x_1^2*x_2^2*x_9+x_1^3*x_3*x_9

ideal(x_1^3,-x_1^2*x_2+x_2^3)
x_1^2*x_4^2+x_1^2*x_2*x_5+x_1*x_2*x_4*x_6+x_2^2*x_6^2+x_1*x_3*x_6^2+x_6^4+x_1*x_2^2*x_7+x_1^2*x_3*x_7+x_1*x_6^2*x_7+x_1^2*x_7^2+x_1^2*x_6*x_8+x_1^3*x_9

ideal(x_1^3,x_2^3)
x_1^3*x_5+x_1^2*x_6^2+x_1^2*x_2*x_7+x_1^2*x_4*x_8+x_1*x_2*x_6*x_8+x_2^2*x_8^2+x_1*x_3*x_8^2+x_1*x_2^2*x_9+x_1^2*x_3*x_9

ideal(x_1*x_2,x_1*x_3,x_2*x_3,-x_1^6+x_2^2,-x_1^6+x_3^2)
x_2^6+x_1*x_2^4*x_3+x_1^2*x_2^2*x_3^2+x_1^3*x_3^3+x_1^2*x_2^3*x_4+x_1^3*x_2*x_3*x_4+x_1^4*x_4^2+x_1^3*x_2^2*x_5+x_1^4*x_3*x_5+x_1^4*x_2*x_6+x_1^4*x_7^2+x_1^4*x_8^2+x_1^5*x_9

ideal(x_1*x_2,-x_1^5+x_2^3,x_1*x_3,x_2*x_3,-x_1^5+x_3^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^2*x_6^3+x_1^3*x_6*x_7+x_1^3*x_8^2+x_1^4*x_9

ideal(x_1^2*x_2,-x_1^4+x_2^2,x_1*x_3,x_2*x_3,-x_1^5+x_3^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_5*x_6+x_1^2*x_2*x_6^2+x_1^3*x_2*x_7+x_1^3*x_8^2+x_1^4*x_9

ideal(x_1*x_2,-x_1^4+x_2^4,x_1*x_3,x_2*x_3,-x_1^4+x_3^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_5^4+x_1*x_5^2*x_6+x_1^2*x_6^2+x_1^2*x_5*x_7+x_1^2*x_8^2+x_1^3*x_9

ideal(-x_1^4+x_1^3*x_2,x_2^2,x_1*x_3,x_2*x_3,-x_1^4+x_3^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^2*x_2*x_5+x_1*x_2^2*x_6+x_1^2*x_3*x_6+x_2^3*x_7+x_1*x_2*x_3*x_7+x_1^2*x_4*x_7+x_1^2*x_8^2+x_1^3*x_9

ideal(-x_1^4+x_1^3*x_2,-x_1^3+x_2^2,x_1*x_3,x_2*x_3,-x_1^4+x_3^2,x_1^5)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_2^2*x_5+x_1^2*x_3*x_5+x_2^3*x_6+x_1*x_2*x_3*x_6+x_1^2*x_5*x_6+x_1*x_2*x_6^2+x_1*x_6^3+x_1^2*x_2*x_7+x_1^2*x_6*x_7+x_1^2*x_8^2+x_1^3*x_9

ideal(x_1*x_2+x_3^2,x_1*x_3,-x_1^3+x_2^2)
-x_2^4-x_1*x_2^2*x_3-x_1^2*x_3^2-x_1*x_2*x_4^2-x_1^2*x_2*x_5+x_1^3*x_7+x_1^2*x_6*x_8+x_1*x_4*x_8^2+x_1^2*x_4*x_9

ideal(x_1*x_2+x_3^2,x_1*x_3,-x_1^3+x_2^2-x_3^2)
-x_2^4-x_1*x_2^2*x_3-x_1^2*x_3^2-x_1*x_2*x_4^2+x_1*x_4^3-x_1^2*x_2*x_5+x_1^2*x_4*x_5+x_1^3*x_7+x_1^2*x_6*x_8+x_1*x_4*x_8^2+x_1^2*x_4*x_9

ideal(x_1*x_2,x_1*x_3,x_2*x_3,-x_1^4+x_2^3,-x_1^4+x_3^3)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_5^3+x_1^2*x_5*x_6+x_1*x_7^3+x_1^2*x_7*x_8+x_1^3*x_9

ideal(x_1*x_2,x_2*x_3,x_1^2,-x_2^4+x_1*x_3^2,-x_2^4+x_3^3)
x_4^4+x_1*x_4^2*x_5+x_1^2*x_5^2+x_1^2*x_4*x_6+x_1^2*x_3*x_7+x_1*x_2*x_7^2+x_1*x_7^3+x_1^2*x_2*x_8+x_1^2*x_7*x_8+x_1^3*x_9

ideal(x_1*x_2,x_2*x_3,-x_3^3+x_1^2,x_1*x_3^2,-x_3^4+x_2^3)
x_1^3*x_4+x_1^2*x_2*x_5+x_1*x_6^3+x_1^2*x_6*x_7+x_1*x_2^2*x_8+x_1^2*x_3*x_8+x_8^4+x_1*x_8^2*x_9+x_1^2*x_9^2

ideal(-x_3^3+x_1*x_2,x_2^2+2*x_1*x_3,x_1^2,x_1*x_3^2,x_2*x_3^2)
x_1^3*x_4+x_1^2*x_5*x_6-2*x_1*x_6^3+x_1^2*x_2*x_7+x_1^2*x_3*x_8+x_1*x_2*x_6*x_8+x_8^4+x_1*x_8^2*x_9+x_1^2*x_9^2

ideal(x_1*x_2,-x_3^3+x_1^2,-x_3^3+x_2^2,x_1*x_3^2,x_2*x_3^2)
x_1^2*x_2*x_3+x_1^3*x_6+x_1^2*x_4*x_7+x_1*x_2^2*x_8+x_1*x_4^2*x_8+x_1^2*x_5*x_8+x_8^4+x_1*x_8^2*x_9+x_1^2*x_9^2

ideal(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^5+x_2^2,-x_1^5+x_3^2,-x_1^5+x_4^2)
x_2^5+x_1*x_2^3*x_3+x_1^2*x_2*x_3^2+x_1^2*x_2^2*x_4+x_1^3*x_3*x_4+x_1^3*x_2*x_5+x_1^3*x_6^2+x_1^3*x_7^2+x_1^3*x_8^2+x_1^4*x_9

ideal(x_1*x_2,-x_1^4+x_2^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^4+x_3^2,-x_1^4+x_4^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1*x_5^3+x_1^2*x_5*x_6+x_1^2*x_7^2+x_1^2*x_8^2+x_1^3*x_9

ideal(x_1^2*x_2,-x_1^3+x_2^2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^4+x_3^2,-x_1^4+x_4^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_4*x_5+x_1*x_2*x_5^2+x_1^2*x_2*x_6+x_1^2*x_7^2+x_1^2*x_8^2+x_1^3*x_9

ideal(x_1^2,x_2^2,x_3^2,x_1*x_4,x_2*x_4,x_3*x_4,-x_1*x_2*x_3+x_4^2)
x_1*x_4*x_5+x_1*x_2*x_6+x_1*x_3*x_7+x_2*x_5*x_7+x_1*x_8^2+x_1^2*x_9

ideal(x_1^2,x_2^2,2*x_1*x_2+x_3^2,x_1*x_4,x_2*x_4,x_3*x_4,-x_1*x_2*x_3+x_4^2)
x_1*x_3*x_4+x_1*x_2*x_5+x_2*x_4*x_6-2*x_6^3-2*x_1*x_6*x_7+x_1*x_8^2+x_1^2*x_9

ideal(x_1*x_2,x_1*x_3,x_2*x_3,-x_1^3+x_2^3,-x_1^3+x_3^3,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^3+x_4^2)
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_6^3+x_1*x_6*x_7+x_1*x_8^2+x_1^2*x_9

ideal(x_1^2,x_1*x_2,x_2*x_3,x_2^3-x_3^3,x_1*x_3^2-x_3^3,x_1*x_4,x_2*x_4,x_3*x_4,-x_3^3+x_4^2)
x_4^3+x_1*x_4*x_5+x_1*x_3*x_6+x_2*x_6^2+x_6^3+x_1*x_2*x_7+x_1*x_6*x_7+x_1*x_8^2+x_1^2*x_9

ideal(x_1^2,x_1*x_2,x_2^2+2*x_1*x_3,x_3^3,x_2*x_3^2,x_1*x_4,x_2*x_4,x_3*x_4,-x_1*x_3^2+x_4^2)
-2*x_1*x_4*x_5+x_1*x_3*x_6-2*x_4^2*x_6+x_2*x_6^2+x_1*x_2*x_7+x_1*x_8^2+x_1^2*x_9

ideal(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,-x_1^4+x_2^2,-x_1^4+x_3^2,-x_1^4+x_4^2,-x_1^4+x_5^2)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+x_1^2*x_2*x_4+x_1^2*x_5^2+x_1^2*x_6^2+x_1^2*x_7^2+x_1^2*x_8^2+x_1^3*x_9

ideal(x_1*x_2,-x_1^3+x_2^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,-x_1^3+x_3^2,-x_1^3+x_4^2,-x_1^3+x_5^2)
x_2^3+x_1*x_2*x_3+x_4^3+x_1*x_4*x_5+x_1*x_6^2+x_1*x_7^2+x_1*x_8^2+x_1^2*x_9

ideal(-x_1^3+x_1^2*x_2,x_2^2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,-x_1^3+x_3^2,-x_1^3+x_4^2,-x_1^3+x_5^2)
x_2^3+x_1*x_2*x_3+x_1*x_2*x_4+x_2^2*x_5+x_1*x_3*x_5+x_1*x_6^2+x_1*x_7^2+x_1*x_8^2+x_1^2*x_9

ideal(-x_1^3+x_2^2,-x_1^3+x_3^2,-x_1^3+x_4^2,-x_1^3+x_5^2,-x_1^3+x_6^2,x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_1*x_6,x_2*x_6,x_3*x_6,x_4*x_6,x_5*x_6)
x_2^3+x_1*x_2*x_3+x_1*x_4^2+x_1*x_5^2+x_1*x_6^2+x_1*x_7^2+x_1*x_8^2+x_1^2*x_9

ideal(-x_1^2+x_2^2,-x_1^2+x_3^2,-x_1^2+x_4^2,-x_1^2+x_5^2,-x_1^2+x_6^2,-x_1^2+x_7^2,x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_1*x_6,x_2*x_6,x_3*x_6,x_4*x_6,x_5*x_6,x_1*x_7,x_2*x_7,x_3*x_7,x_4*x_7,x_5*x_7,x_6*x_7)
x_2^2+x_3^2+x_4^2+x_5^2+x_6^2+x_7^2+x_8^2+x_1*x_9

ideal(x_1^3-a*x_1*x_2^2,-a*x_1^2*x_2+x_2^3)
x_2^4+x_1*x_2^2*x_3+x_1^2*x_3^2+(1/a)*x_1^2*x_4^2+(1/a)*x_1^2*x_2*x_5+(1/a)*x_1*x_2*x_4*x_6+(1/a)*x_2^2*x_6^2+(1/a)*x_1*x_3*x_6^2+x_6^4+(1/a)*x_1*x_2^2*x_7+(1/a)*x_1^2*x_3*x_7+x_1*x_6^2*x_7+x_1^2*x_7^2+x_1^2*x_6*x_8+x_1^3*x_9

ideal(x_1*x_2+x_3^2,x_1*x_3,x_1^2+x_2^2-a*x_3^2,x_1*x_4,x_2*x_4,x_3*x_4,-x_1^3+x_4^2)
x_2^3-x_2*x_3^2+a*x_3^3-x_1*x_2*x_4+a*x_1*x_3*x_4+x_1*x_5*x_6+x_3*x_6^2+x_1*x_3*x_7+x_1*x_8^2+x_1^2*x_9



==> anc/PolynomialsOfMinimalBorderRank_MakeList.m2 <==
restart
loadPackage "PolynomialsOfMinimalBorderRank"
writeToFile = true

--We start by constructing the list of ideals from Casnati's paper
S=QQ[t_1..t_5]
products = n->(
    return flatten apply(toList(2..n),j->apply(toList(1..j-1),i->t_i*t_j))
    )
idealList=flatten{
    apply(toList(1..7),e->(e,e,{t_1^e})),
    flatten apply(toList(4..7),e->apply(toList(2..e-2),n->
	    (e,n,join(products(n),
		apply(toList(2..n),j->t_j^2-t_1^(e-n))
		))
	    )),
    flatten apply({6,7},e->apply(toList(2..e-4),n->	    
		(e,n,join(products(n),
		    {t_2^3-t_1^(e-n-1)},
		    apply(toList(3..n),j->t_j^2-t_1^(e-n-1))
		))
	    )),
    flatten apply({6,7},e->apply({e-4},n->
	    	(e,n,join(drop(products(n),1),
		    {t_1^2*t_2-t_1^3,t_2^2},
		    apply(toList(3..n),j->t_j^2-t_1^3)
		))
	    )),
    flatten apply({7},e->apply({2},n->
	        (e,n,join(drop(products(n),1),
		    {t_1^2*t_2,t_2^2-t_1^(e-n-2)},
		    apply(toList(3..n),j->t_j^2-t_1^(e-n-1))
		))
	    ))
    }

if writeToFile then(
file = "PolynomialsOfMinimalBorderRank_List" << "List of minimal border rank polynomials in up to 7 variables" << endl; 
file << "For every case we have: " << endl << "--the number of variables n" << endl;
file << "--the ideal from Casnati's list" << endl << "--the corresponding polynomial" << endl << endl;
file << "The polynomials are represented in a format independent of the degree d;" << endl;
file << "after multiplying with a suitable power of x_1, one obtains a minimal border rank polynomial written in the divided power basis." << endl << endl;
)


polynomialList={}

for enI in idealList do(
    I=enI#2;
    e=enI#0;
    p := polynomialFromGorensteinIdeal(ideal(I));
    polynomialList = append(polynomialList,p);
    if writeToFile then(
	file << e << endl << toString(I) << endl << toString(p) << endl << endl;
    	);
    )

if writeToFile then(
    file << close;
)

--As a sanity check, we verify that, for a given degree, the polynomials we constructed have large centroid and vanishing Hessian 
deg = 5;
actualPolynomials = apply(polynomialList, p -> toActualPolynomial(p,deg))
apply(actualPolynomials, q -> isEvaluationTensor q)



==> anc/PolynomialsOfMinimalBorderRank_MakeList_8.m2 <==
restart
idealList={}
--n=1
R=QQ[x_1]
idealList=append(idealList,ideal x_1^8)
--n=2
R=QQ[x_1,x_2]
L={
(x_1*x_2,x_2^2-x_1^6),
(x_1*x_2,x_2^3-x_1^5),
(x_1^2*x_2,x_2^2-x_1^4),
(x_1*x_2, x_2 ^ 4 - x_1 ^ 4),
(x_1 ^ 3 * x_2 - x_1 ^ 4, x_2 ^ 2),
(x_1 ^ 3 * x_2 - x_1 ^ 4, x_2 ^ 2 - x_1 ^ 3, x_1 ^ 5)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=3
R=QQ[x_1,x_2,x_3]
L={
(x_1*x_2,x_1*x_3,x_2*x_3,x_2^2-x_1^5,x_3^2-x_1^5),
(x_1*x_2,x_2^3-x_1^4,x_1*x_3,x_2*x_3,x_3^2-x_1^4),
(x_1^2*x_2,x_2^2-x_1^3,x_1*x_3,x_2*x_3,x_3^2-x_1^4),
(x_1 ^ 2, x_2 ^ 2, x_3 ^ 2),
(x_1 ^ 2, x_2 ^ 2, x_3 ^ 2 + 2*x_1*x_2), 
(x_1*x_2, x_1*x_3, x_2*x_3, x_2 ^ 3 - x_1 ^ 3, x_3 ^ 3 - x_1 ^ 3), 
(x_1 ^ 2, x_1*x_2, x_2*x_3, x_2 ^ 3 - x_3 ^ 3, x_1 * x_3 ^ 2 - x_3 ^ 3), 
(x_1 ^ 2, x_1*x_2, 2*x_1*x_3 + x_2 ^ 2, x_3 ^ 3, x_2 * x_3 ^ 2)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=4
R=QQ[x_1..x_4]
L={
(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_2^2-x_1^4,x_3^2-x_1^4,x_4^2-x_1^4),
(x_1*x_2,x_2^3-x_1^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_3^2-x_1^3,x_4^2-x_1^3),
(x_1^2*x_2-x_1^3,x_2^2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_3^2-x_1^3,x_4^2-x_1^3)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=5
R=QQ[x_1..x_5]
I=(ideal apply(4,i->(x_(i+2)^2-x_1^3)))+(ideal flatten apply(5,i->apply(i,j->x_(i+1)*x_(j+1))))
idealList=append(idealList,I);
--n=6
R=QQ[x_1..x_6]
I=(ideal apply(5,i->(x_(i+2)^2-x_1^2)))+(ideal flatten apply(6,i->apply(i,j->x_(i+1)*x_(j+1))))
idealList=append(idealList,I);
--n=3, family
K=frac(QQ[a])
R=K[x_1..x_3]
I=ideal(x_1*x_2 + x_3 ^ 2, x_1*x_3, x_1 ^ 2 + x_2 ^ 2 - a * x_3 ^ 2) 
idealList=append(idealList,I);

apply(idealList,el->degree el)

loadPackage "PolynomialsOfMinimalBorderRank"
polynomialList = {}
for I in idealList do(
    p := polynomialFromGorensteinIdeal(I);
    polynomialList = append(polynomialList,p);
    )

file = "PolynomialsOfMinimalBorderRank_List_8"
for i from 0 to length(idealList)-1 do(
    file << toString(idealList#i) << endl << toString(polynomialList#i) << endl << endl;
    )
file << close


==> anc/PolynomialsOfMinimalBorderRank_MakeList_9.m2 <==
restart
idealList={}
--n=1
R=QQ[x_1]
idealList=append(idealList,ideal x_1^9)
--n=2
R=QQ[x_1,x_2]
L={
(x_1*x_2,x_2^2-x_1^7),
(x_1*x_2,x_2^3-x_1^6),
(x_1^2*x_2,x_2^2-x_1^5),
(x_1*x_2, x_2 ^ 4 - x_1 ^ 5),
(x_1 ^ 3 * x_2, x_2 ^ 2 - x_1 ^ 3), 
(x_1 ^ 3, x_2 ^ 3 - x_1 ^ 2 * x_2),
(x_1 ^ 3, x_2 ^ 3) 
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=3
R=QQ[x_1,x_2,x_3]
L={
(x_1*x_2,x_1*x_3,x_2*x_3,x_2^2-x_1^6,x_3^2-x_1^6),
(x_1*x_2,x_2^3-x_1^5,x_1*x_3,x_2*x_3,x_3^2-x_1^5),
(x_1^2*x_2,x_2^2-x_1^4,x_1*x_3,x_2*x_3,x_3^2-x_1^5),
(x_1*x_2, x_2 ^ 4 - x_1 ^ 4, x_1*x_3, x_2*x_3, x_3 ^ 2 - x_1 ^ 4), 
(x_1 ^ 3 * x_2 - x_1 ^ 4, x_2 ^ 2, x_1*x_3, x_2*x_3, x_3 ^ 2 - x_1 ^ 4),
(x_1 ^ 3 * x_2 - x_1 ^ 4, x_2 ^ 2 - x_1 ^ 3, x_1*x_3, x_2*x_3, x_3 ^ 2 - x_1 ^ 4, x_1 ^ 5),
(x_1*x_2 + x_3 ^ 2, x_1*x_3, x_2 ^ 2 - x_1 ^ 3),
(x_1*x_2 + x_3 ^ 2, x_1*x_3, x_2 ^ 2 - x_3 ^ 2 - x_1 ^ 3), 
(x_1*x_2, x_1*x_3, x_2*x_3, x_2 ^ 3 - x_1 ^ 4, x_3 ^ 3 - x_1 ^ 4), 
(x_1*x_2, x_2*x_3, x_1 ^ 2, x_1 * x_3 ^ 2 - x_2 ^ 4, x_3 ^ 3 - x_2 ^ 4), 
(x_1*x_2, x_2*x_3, x_1 ^ 2 - x_3 ^ 3, x_1 * x_3 ^ 2, x_2 ^ 3 - x_3 ^ 4),
(x_1*x_2 - x_3 ^ 3, 2*x_1*x_3 + x_2 ^ 2, x_1 ^ 2, x_1 * x_3 ^ 2, x_2 * x_3 ^ 2), 
(x_1*x_2, x_1 ^ 2 - x_3 ^ 3, x_2 ^ 2 - x_3 ^ 3, x_1 * x_3 ^ 2, x_2 * x_3 ^ 2)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=4
R=QQ[x_1..x_4]
L={
(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_2^2-x_1^5,x_3^2-x_1^5,x_4^2-x_1^5),
(x_1*x_2,x_2^3-x_1^4,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_3^2-x_1^4,x_4^2-x_1^4),
(x_1^2*x_2,x_2^2-x_1^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_3^2-x_1^4,x_4^2-x_1^4),
(x_1 ^ 2, x_2 ^ 2, x_3 ^ 2, x_1*x_4, x_2*x_4, x_3*x_4, x_4 ^ 2 - x_1*x_2*x_3),
(x_1 ^ 2, x_2 ^ 2, x_3 ^ 2 + 2*x_1*x_2, x_1*x_4, x_2*x_4, x_3*x_4, x_4 ^ 2 - x_1*x_2*x_3), 
(x_1*x_2, x_1*x_3, x_2*x_3, x_2 ^ 3 - x_1 ^ 3, x_3 ^ 3 - x_1 ^ 3, x_1*x_4, x_2*x_4, x_3*x_4, x_4 ^ 2 - x_1 ^ 3), 
(x_1 ^ 2, x_1*x_2, x_2*x_3, x_2 ^ 3 - x_3 ^ 3, x_1 * x_3 ^ 2 - x_3 ^ 3, x_1*x_4, x_2*x_4, x_3*x_4, x_4 ^ 2 - x_3 ^ 3), 
(x_1 ^ 2, x_1*x_2, 2*x_1*x_3 + x_2 ^ 2, x_3 ^ 3, x_2 * x_3 ^ 2, x_1*x_4, x_2*x_4, x_3*x_4, x_4 ^ 2 - x_1 * x_3 ^ 2)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )

--n=5
R=QQ[x_1..x_5]
L={
(x_1*x_2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_2^2-x_1^4,x_3^2-x_1^4,x_4^2-x_1^4,x_5^2-x_1^4),
(x_1*x_2,x_2^3-x_1^3,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_3^2-x_1^3,x_4^2-x_1^3,x_5^2-x_1^3),
(x_1^2*x_2-x_1^3,x_2^2,x_1*x_3,x_2*x_3,x_1*x_4,x_2*x_4,x_3*x_4,x_1*x_5,x_2*x_5,x_3*x_5,x_4*x_5,x_3^2-x_1^3,x_4^2-x_1^3,x_5^2-x_1^3)
}
for el in L do(
    idealList=append(idealList,ideal el);
    )
--n=6
R=QQ[x_1..x_6]
I=(ideal apply(5,i->(x_(i+2)^2-x_1^3)))+(ideal flatten apply(6,i->apply(i,j->x_(i+1)*x_(j+1))))
idealList=append(idealList,I);
--n=7
R=QQ[x_1..x_7]
I=(ideal apply(6,i->(x_(i+2)^2-x_1^2)))+(ideal flatten apply(7,i->apply(i,j->x_(i+1)*x_(j+1))))
idealList=append(idealList,I);
--n=2, family
K=frac(QQ[a])
R=K[x_1,x_2]
I=ideal(x_1^3-a*x_1*x_2^2, x_2^3-a*x_1^2*x_2)
idealList=append(idealList,I);
--n=4, family
R=K[x_1..x_4]
I=ideal(x_1*x_2 + x_3 ^ 2, x_1*x_3, x_1 ^ 2 + x_2 ^ 2 - a * x_3 ^ 2, x_1*x_4,x_2*x_4,x_3*x_4, x_4 ^ 2 - x_1 ^ 3) 
idealList=append(idealList,I);

apply(idealList,el->degree el)

loadPackage "PolynomialsOfMinimalBorderRank"
polynomialList = {}
for I in idealList do(
    p := polynomialFromGorensteinIdeal(I);
    polynomialList = append(polynomialList,p);
    )

file = "PolynomialsOfMinimalBorderRank_List_9"
for i from 0 to length(idealList)-1 do(
    file << toString(idealList#i) << endl << toString(polynomialList#i) << endl << endl;
    )
file << close


==> anc/PolynomialsOfMinimalBorderRank_Test.m2 <==
restart
loadPackage "PolynomialsOfMinimalBorderRank"
d = 5
R = QQ[x,y,z,w]
normalForms = {
    x^d+y^d+z^d+w^d,
    x^(d-1)*y+z^d+w^d,
    x^(d-1)*y+z^(d-1)*w,
    x^(d-2)*y*z,
    x^(d-2)*y^2+x^(d-1)*z+w^d,
    x^(d-3)*y^3+x^(d-2)*z^2+x^(d-1)*w
    }

for q in normalForms do(
    print(isEvaluationTensor q);
    )

d=5
R = QQ[x,u,y,z,w]
qq=x^(d-4)*u + x^(d-3)*y^3 + x^(d-2)*z^2 + x^(d-1)*w
isEvaluationTensor qq

